Simpler is Better: off-the-shelf Continual Learning Through Pretrained Backbones

In this short paper, we propose a baseline (off-the-shelf) for Continual Learning of Computer Vision problems, by leveraging the power of pretrained models. By doing so, we devise a simple approach achieving strong performance for most of the common benchmarks. Our approach is fast since requires no parameters updates and has minimal memory requirements (order of KBytes). In particular, the "training" phase reorders data and exploit the power of pretrained models to compute a class prototype and fill a memory bank. At inference time we match the closest prototype through a knn-like approach, providing us the prediction. We will see how this naive solution can act as an off-the-shelf continual learning system. In order to better consolidate our results, we compare the devised pipeline with common CNN models and show the superiority of Vision Transformers, suggesting that such architectures have the ability to produce features of higher quality. Moreover, this simple pipeline, raises the same questions raised by previous works \cite{gdumb} on the effective progresses made by the CL community especially in the dataset considered and the usage of pretrained models. Code is live at https://github.com/francesco-p/off-the-shelf-cl

==> code.py <==
import numpy as np
import torch
from continuum import ClassIncremental
from continuum.datasets import MNIST, CIFAR10, CIFAR100, Core50, CUB200, TinyImageNet200, OxfordFlower102
from torch.utils.data import DataLoader
from torchvision.transforms import transforms
from torch.nn.functional import one_hot
import random
import timm
from parse import get_opt
import time
import argparse
import numpy as np
import torch
import random


def set_seeds(seed):
    # Reproducibility seeds
    torch.manual_seed(seed)
    random.seed(seed)
    np.random.seed(seed)


def get_dset(data_path, dset_name, train, download=True):
    """ Returns a tuple with the dataset object, the total number of 
    classes and the shape of the original data
    """
    if dset_name == 'CIFAR100':
        return (CIFAR100(data_path=data_path, download=download, train=train), 100, (3, 32, 32))
    elif dset_name == 'CIFAR10':
        return (CIFAR10(data_path=data_path, download=download, train=train), 10, (3, 32, 32))
    elif dset_name == 'MNIST':
        return (MNIST(data_path=data_path, download=download, train=train), 10, (1, 28, 28))
    elif dset_name == 'CUB200':
        return (CUB200(data_path=data_path, download=download, train=train), 200, (3, 224, 224))
    elif dset_name == 'OxfordFlower102':
        return (OxfordFlower102(data_path=data_path, download=download, train=train), 102, (3, '?', '?'))
    elif dset_name == 'TinyImageNet200':
        return (TinyImageNet200(data_path=data_path, download=download, train=train), 200, (3, 64, 64))
    elif dset_name == 'Core50':
        return (Core50(data_path=data_path, download=download, train=train), 50, (3, 224, 224))
    else:
        raise NotImplementedError


def get_transform(dset_name, resize=(224,224)):
    """ Returns the proper transformations """
    imgnet_stats = (0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)
    if dset_name == 'CIFAR100':
        return [transforms.Resize(resize),
                transforms.ToTensor(),
                transforms.Normalize(imgnet_stats)]

    elif dset_name == 'CIFAR10':
        return [transforms.Resize(resize),
                transforms.ToTensor(),
                transforms.Normalize(imgnet_stats)]

    elif dset_name == 'CUB200':
        return [transforms.Resize(resize),
                transforms.ToTensor(),
                transforms.Normalize(imgnet_stats)]

    elif dset_name == 'Core50':
        return [transforms.Resize(resize),
                transforms.ToTensor(),
                transforms.Normalize(imgnet_stats)]

    elif dset_name == 'TinyImageNet200':
        return [transforms.Resize(resize),
                transforms.ToTensor(),
                transforms.Normalize(imgnet_stats)]

    elif dset_name == 'OxfordFlower102':
        return [transforms.Resize(resize),
                transforms.ToTensor(),
                transforms.Normalize(imgnet_stats)]

    elif dset_name == 'MNIST':
        return [transforms.ToTensor()]
    else:
        raise NotImplementedError


def forward_taskset(opt, model, taskset):
    with torch.no_grad():
        for n, (x, y, t) in enumerate(DataLoader(taskset, batch_size=opt.batch_size)):
            if opt.cuda:
                x = x.to(opt.gpu)

            out = model(x).cpu()

            if n==0:
                features = out
                labels = y
            else:
                features = torch.cat((features, out), dim=0)
                labels = torch.cat((labels, y), dim=-1)
    return features, labels


def get_opt():
    parser = argparse.ArgumentParser(description='Unsupervised off-the-shelf Continual Learning', add_help=False)
    parser.add_argument('--load', action='store_true', default=False, help='load memory or not')
    parser.add_argument('--dataset', type=str, default='CIFAR100', help='select the dataset')
    parser.add_argument('--model', type=str, default='resnet18', help='select the models')
    parser.add_argument('--seed', type=int, default=0, help='select the seed')
    parser.add_argument('--data_path', type=str, default='~/data/', help='select the datapath')
    parser.add_argument('--batch_size', type=int, default=128, help='select the batch_size')
    parser.add_argument('--increment', type=int, default=10, help='must be divisible by the total number of classes')
    parser.add_argument('--cuda', action='store_true', default=True, help='use GPU or not')
    parser.add_argument('--gpu', type=int, default=0, help='which GPU do you want to use')
    opt = parser.parse_args()
    opt.gpu = f'cuda:{opt.gpu}'
    return opt


def main():
    ### parse all opt
    opt = get_opt()

    ### set replication seed
    set_seeds(opt.seed)

    ### Pretrained fext
    model =  timm.create_model(opt.model, pretrained=True, num_classes=0)
    model.to(opt.gpu)
    model.eval()

    for param in model.parameters():
        param.requires_grad = False

    ### Datasets
    train_dset, n_classes, data_shape = get_dset(opt.data_path, opt.dataset, download=True, train=True)
    tr_tasks = ClassIncremental(
        train_dset,
        increment=1,
        transformations = get_transform(opt.dataset, resize=(224,224)) 
    )#pay attention to the transform, for vits you need 224,224

    test_dataset, _, _ = get_dset(opt.data_path, opt.dataset, train=False, download=True)
    te_tasks = ClassIncremental(
        test_dataset,
        increment = 1,
        transformations = get_transform(opt.dataset, resize=(224,224))
    )

    ### Train
    start = time.time()
    if not opt.load:
        for train_task_id, class_group in enumerate(tr_tasks):
            print('train', train_task_id)
            features_group, _ = forward_taskset(opt, model, class_group)
            class_prototype = features_group.mean(dim=0).unsqueeze(0)
            if train_task_id == 0:
                memory_bank = class_prototype
            else:
                memory_bank = torch.cat((memory_bank, class_prototype), dim=0)
    else:
        memory_bank = torch.load(f'./memories/{opt.dataset}_{opt.model}.pt')
    end = time.time()

    torch.save(memory_bank, f'./memories/{opt.dataset}_{opt.model}.pt')

    ### Test
    x = []
    y = []
    tot_n = 0
    tot_hits = 0
    for test_task_id, class_group in enumerate(te_tasks):
        print('test', test_task_id)
        features, labels = forward_taskset(opt, model, class_group)
        # we need to compute pairwise cosine similarity
        prediction = torch.cdist(features, memory_bank).argmin(dim=1)
        n = labels.shape[0]
        hits = (prediction == labels).sum().item()

        x.append(n)
        y.append(hits)

        tot_n += n
        tot_hits += hits
        print(n, hits, tot_n, tot_hits, tot_hits / tot_n)

    print('task examples', 'task hits', 'total examples', 'total hits', 'total accuracy')

    elapsed = end - start
    acc = tot_hits / tot_n
    with open('results.csv', 'a') as f:
        f.write(f'{opt.dataset},{opt.model},{tot_n},{tot_hits},{acc},{elapsed}\n')

if __name__ == '__main__':
    main()
